TAPA: A Scalable Task-Parallel Dataflow Programming Framework for Modern FPGAs with Co-Optimization of HLS and Physical Design

In this paper, we propose TAPA, an end-to-end framework that compiles a C++ task-parallel dataflow program into a high-frequency FPGA accelerator. Compared to existing solutions, TAPA has two major advantages. First, TAPA provides a set of convenient APIs that allow users to easily express flexible and complex inter-task communication structures. Second, TAPA adopts a coarse-grained floorplanning step during HLS compilation for accurate pipelining of potential critical paths. In addition, TAPA implements several optimization techniques specifically tailored for modern HBM-based FPGAs. In our experiments with a total of 43 designs, we improve the average frequency from 147 MHz to 297 MHz (a 102% improvement) with no loss of throughput and a negligible change in resource utilization. Notably, in 16 experiments we make the originally unroutable designs achieve 274 MHz on average. The framework is available at https://github.com/UCLA-VAST/tapa and the core floorplan module is available at https://github.com/UCLA-VAST/AutoBridge.

==> code/instantiation.cpp <==
void Kernel(...) {
  channel<Pkt, 2> node_0_1, node_1_2, ...
  channel<Pkt, 2> from_pe_0, to_pe_0, from_pe_1, to_pe_1, ...
  // Instantiates other channels...
  task()
    .invoke(RingNode, node_0_1, node_1_2, from_pe_1, to_pe_1)
    .invoke(RingNode, node_1_2, node_2_3, from_pe_2, to_pe_2)
    // Instantiates other ring nodes and PEs...
}

